Batch Policy Gradient Methods for Improving Neural Conversation Models

We study reinforcement learning of chatbots with recurrent neural network architectures when the rewards are noisy and expensive to obtain. For instance, a chatbot used in automated customer service support can be scored by quality assurance agents, but this process can be expensive, time consuming and noisy. Previous reinforcement learning work for natural language processing uses on-policy updates and/or is designed for on-line learning settings. We demonstrate empirically that such strategies are not appropriate for this setting and develop an off-policy batch policy gradient method (BPG). We demonstrate the efficacy of our method via a series of synthetic experiments and an Amazon Mechanical Turk experiment on a restaurant recommendations dataset.

==> get_figures.sh <==
cp /usr0/home/kkandasa/msr-stuff/plots/figs/*.eps ./figs/
for f in figs/*.eps
do
  echo "Converting $f"
  epstopdf $f
done

